DCRA: A Distributed Chiplet-based Reconfigurable Architecture for Irregular Applications

In recent years, the growing demand to process large graphs and sparse datasets has led to increased research efforts to develop hardware- and software-based architectural solutions to accelerate them. While some of these approaches achieve scalable parallelization with up to thousands of cores, adaptation of these proposals by the industry remained slow. To help solve this dissonance, we identified a set of questions and considerations that current research has not considered deeply. Starting from a tile-based architecture, we put forward a Distributed Chiplet-based Reconfigurable Architecture (DCRA) for irregular applications that carefully consider fabrication constraints that made prior work either hard or costly to implement or too rigid to be applied. We identify and study pre-silicon, package-time and compile-time configurations that help optimize DCRA for different deployments and target metrics. To enable that, we propose a practical path for manufacturing chip packages by composing variable numbers of DCRA and memory dies, with a software-configurable Torus network to connect them. We evaluate six applications and four datasets, with several configurations and memory technologies, to provide a detailed analysis of the performance, power, and cost of DCRA as a compute node for scale-out sparse data processing. Finally, we present our findings and discuss how DCRA's framework for design exploration can help guide architects to build scalable and cost-efficient systems for irregular applications.

==> figs/characterization.py <==
#!/usr/bin/python

from cmath import log
import matplotlib as mpl
from parse import *
from hmc_parse import hmc_parse
mpl.use('pdf')

import matplotlib.pyplot as plt
from matplotlib import rc
import math
import numpy as np
import sys, getopt
plt.rcParams["font.family"] = "Times New Roman"
rc('font',**{'family':'serif','serif':['Times New Roman']})
rc('text', usetex=True)

folder = ["esin_della/runs_micro", "runs_micro","runs"]
font = 15
leg_inputs = {'ego-Twitter':'TT', 'liveJournal':'LJ', 'amazon-2003':'AZ', 'wikipedia':'WK', 'Kron16':'R16', 'Kron22':'R22', 'Kron25':'R25', 'Kron26':'R26'}

def geo_mean(iterable):
    a = np.array(iterable)
    return a.prod()**(1.0/len(a))

def collect_data(binaries, metrics, apps, inputs,plot_type):
    data_planes = []
    data_metric = []
    for metric_name in metrics:
        pattern_index = metric_of_interest[int(metrics_names[metric_name])]
        data_apps = []
        for app in apps:
            print(app)
            data_dataset = []
            for dataset in inputs:
                data_bin = []
                binaries_p = binaries

                for binary in binaries_p:
                    keys = list(leg_inputs.keys())
                    # if "--" in dataset:
                    #     dataset = dataset.split("--")[0]
                    #     replica = dataset.split("--")[1]
                    #Support for plot increasing mesh sizes
                    if dataset not in keys:
                        mesh = int(dataset)
                        dataset="Kron26"
                        #print("\n===\n===Set dataset to Kron26===\n===\n")
                    else:
                        mesh = 64
                        #print("\n===\n===Set mesh to 64===\n===\n")

                    print(binary)
                    if "TE" in binary: #get from HMC logs
                        version = "full"
                        if binary=="TES2":
                            version = "sram"
                        energy,cycles = hmc_parse("tess", app, dataset, [version], 0, binary)
                        if metric_name=="time":
                            data_bin.append(cycles)
                        else:
                            data_bin.append(energy)
                    else:  #get from Dalorex logs
                        # Split binary into type and mesh config
                        if "--" in binary:
                            strings = binary.split("--")
                            binary=strings[0]
                            mesh=int(strings[1])
                            if (plot_type==14 or plot_type==1) and (dataset=="Kron26"):
                                mesh=mesh*2
                            if (dataset=="Kron26") and (binary=="L1" or binary=="L2"):
                                binary="SCALING"

                        value = -1
                        if mesh==1024:
                            f = 1
                        else:
                            f = 0
                        while (value == -1) and f<len(folder):
                            found,filename,temp = search(folder[f],dataset, mesh, binary,app) #binary.replace('P','K')
                            f = f+1
                            if found==1:
                                value = read_file(filename,temp,pattern_index)
                            else:
                                value = -1
                        if (value == -1):
                            print("ERROR: VALUE NOT FOUND FOR: "+binary+", on "+filename)
                            sys.exit(2)

                        data_bin.append(value)
                        print(value)

                data_dataset.append(data_bin)
            data_apps.append(data_dataset)
        print(patterns[pattern_index])
        print(data_apps)
        data_metric.append(data_apps)

    print("\nALL METRICS:")
    print(data_metric)

    b=0
    for binary in binaries:
        print("\n"+binary)
        for metric_int in range(0,len(metrics)):
            data_from_this_binary = []
            a=0
            for app in apps:
                print("\n"+app)
                output = []
                for d in range(0,len(inputs)):
                    print("Dataset idx: "+str(d))
                    #metric, app, dataset, mesh
                    data = data_metric[metric_int][a][d][b]
                    print("Data: "+str(data))
                    output.append(int(data))
                a=a+1
                data_from_this_binary.append(output)
            data_planes.append(data_from_this_binary)
        b=b+1
    return data_planes

def main(argv):
    usage = "characterization.py -p <plot_type> (0:runtime, 1:energy_breakdown, 2:hmc_time, 3:hmc_energy) -m <metric> (0:time, 1:utilization)"
    plot_type = 0
    plot_len = 0
    plot_metric = 0

    try:
        opts, args = getopt.getopt(argv,"hp:m:")
    except getopt.GetoptError:
        print(usage)
        sys.exit(2)
    for opt, arg in opts:
        if opt == '-h':
            print(usage)
            sys.exit()
        elif opt in ("-p", "--plot_type"):
            plot_type = int(arg)
        elif opt in ("-m", "--metric"):
            plot_metric = int(arg)

    # Num cols of the leyend of the plot
    cols=6
    # Where the leyend box starts

    # if (plot_type==0): #MASSIVE SCALING
    #     binaries = ["L0"]
    #     apps = ['sssp','pagerank','bfs', 'wcc','spmv','histo']
    #     inputs = ['64','128','256','512']

    #     perf_plot = 0 #whether we show perf or energy
    #     if perf_plot==0:
    #         metrics = ["TEPS","gops","effective_bw"]
    #         comp = ["TEPS", "Operations/s", "Avg. Mem. BW (Bytes/s)"]
    #     else:
    #         metrics = ["gops","power","cost_2d"]
    #         comp = ["Operations/s/W", "Operations/s/\$"]

    #     plot_len = len(metrics)
    #     legend_width = 5
    #     left_corner = -5
    #     bars = len(inputs)/2+len(binaries)

    if (plot_type>=10):
        apps = ['sssp','pagerank','bfs', 'wcc','spmv','histo']
        #Default values for Plot types > 10
        y_lim = 10
        inputs = ['Kron22']
        inputs = ['wikipedia','Kron22']
        colors=['yellow','gold','red','deepskyblue','lightblue','darkviolet','navy','green','lime']
        left_corner = -5
        legend_width = 6

        if plot_type==10: #QUEUE size comparison
            y_lim = 5
            binaries = ["QUEUE1","QUEUE3","QUEUE4","QUEUE5","QUEUE6"]
            comp = ("IQ=OQ","IQ=OQx4","IQ=OQx8","IQ=OQx16","IQ=OQx32")

        elif plot_type==11: #LOOP block comparison (dalang experiment)
            binaries = ["I16L1","I16L2","I16L3","I16L4","I16L5","I16L6"]
            comp = ("1","4","8","16","32","64")

        elif plot_type==12: #PROXY size comparison
            y_lim = 5
            binaries = ["PROXY64","PROXY32","PROXY16","PROXY8"]
            comp = ("NoProxy","Proxy32x32","Proxy16x16","Proxy8x8")

        elif plot_type==13: #STEAL REGION comparison
            binaries = ["S16S0X0","S16S0X1","S16S1X0","S16S1X1"]
            comp = ("S16S0X0","S16S0X1","S16S1X0","S16S1X1")

        elif plot_type==14: #Dalorex vs Tascade
            left_corner = -4.5
            legend_width = 5.5
            apps = ['sssp','bfs', 'wcc','spmv','histo']
            inputs = ['Kron25','Kron26']
            binaries = ["L0--64","L1--64","L0--128","L1--128","L0--256","L1--256"]
            #comp = ("Dalorex-64","Tascade-64","Dalorex-128","Tascade-128","Dalorex-256","Tascade-256")
            comp = ("Dlx-$2^{12}2^{14}$","Tca-$2^{12}2^{14}$","Dlx-$2^{14}2^{16}$","Tca-$2^{14}2^{16}$","Dlx-$2^{16}2^{18}$","Tca-$2^{16}2^{18}$")
            # colors=['yellow','gold','red','deepskyblue','lightblue','darkviolet','navy','green','lime']
            colors =['deepskyblue','red','lightblue','coral','darkviolet','orange']
        elif plot_type==15: #NETWORK
            y_lim = 3
            #binaries = ["NOCN0","NOCN1","NOCN2","NOCN3"]
            binaries = ["I16N0","I16N1","I16N2","I16N3"]
            # binaries = ["I32N0","I32N1","I32N2","I32N3"]
            comp = ("ID:32,32, D2D:32", "ID:32,64, D2D:32", "ID:32,64, D2D:32,32", "ID:32,64, D2D:32,64")

        #whether we show utilization or normalized performance
        if plot_metric==0:
            metrics = ["time"]
        elif plot_metric==1:
            metrics = ["Core_active"]
        elif plot_metric==2:
            metrics = ["router_energy"]

        plot_len = len(binaries)
        
        bars = len(inputs)+len(comp)/1.1

    elif (plot_type==1): #ENERGY BREAKDOWN
        if plot_metric==0:
            binaries = ["L1--64"]
        else:
            binaries = ["L2--16"]
        metrics = ["core_energy","mem_energy","router_energy"]
        plot_len = len(metrics)
        apps = ['sssp','pagerank','bfs', 'wcc','spmv','histo']
        #apps = ['sssp','bfs', 'spmv','histo']
        #inputs = ['wikipedia','liveJournal', 'Kron22', 'Kron26']
        inputs = ['Kron25','Kron26']
        comp = ('Logic', 'Memory', 'Network')
        left_corner = -4
        legend_width = 4.8
        bars = len(inputs)+len(comp)/1.1

    # "PACKAGES" experiment, comparing Tascade-SRAM, Dalorex and Tascade-HBM
    elif (plot_type==2 or plot_type==3): #perf/$ or energy/op
        binaries = ["L0--128","L1--128","L2--32","L2--32"]
        plot_len = len(binaries)
        apps = ['sssp','pagerank','bfs','wcc','spmv','histo']
        inputs = ['Kron25','Kron26']
        comp = ('Dalorex-Chiplet','Tascade-SRAM','Tascade-HBM-Horiz.','Tascade-HBM-Vert.')
        left_corner = -5
        legend_width = 6
        colors=['yellow','gold','lightcoral','red','lightblue','deepskyblue','darkviolet','navy']
        bars = len(inputs)+len(comp)/1.1
        if plot_type==2:
            label='TEPS/\$'
            metrics = ["TEPS","cost_2d","cost_2.5d","cost_3d"] #["time"]
        else:
            label='Ops/J/\$'
            metrics = ["energy","3d_energy","cost_2d","cost_2.5d","cost_3d"]

    elif (plot_type==4): #MASSIVE SCALING
        binaries = ["SCALING"]
        apps = ['sssp','bfs', 'wcc','spmv','histo']
        inputs = ['16','32','64','128','256','512','1024']

        if plot_metric==0:
            metrics = ["TEPS","gops","effective_bw"]
            comp = ["TEPS", "Operations/s", "Avg. Mem. BW (Bytes/s)"]
        else:
            metrics = ["gops","power","cost_2d"]
            comp = ["Operations/s/W", "Operations/s/\$"]

        plot_len = len(metrics)
        legend_width = 5
        left_corner = -5
        bars = len(inputs)/2+len(binaries)

    elif (plot_type==5): #poly
        cfgs=[16,32,64,128]
        #poly="POL"+"C8"+"V16"+"W24"
        bin="01"
        tascade="ZB0"
        # binaries = [bin+"--"+str(cfgs[0]), bin+"--"+str(cfgs[1]),  bin+"--"+str(cfgs[2]), bin+"--"+str(cfgs[3]),  bin+"--"+str(cfgs[4]), tascade+"--"+str(cfgs[0]), tascade+"--"+str(cfgs[1]),  tascade+"--"+str(cfgs[2]), tascade+"--"+str(cfgs[3]),  tascade+"--"+str(cfgs[4])]
        binaries = [bin+"--"+str(cfgs[0]), bin+"--"+str(cfgs[1]),  bin+"--"+str(cfgs[2]), bin+"--"+str(cfgs[3]), tascade+"--"+str(cfgs[0]), tascade+"--"+str(cfgs[1]),  tascade+"--"+str(cfgs[2]), tascade+"--"+str(cfgs[3])]

        #metrics = ["edges"]
        #metrics = ["time"]
        #metrics = ["t3_hops","t3b_hops"]
        metrics = ["edges_cycle"]
        plot_len = len(binaries)
        apps = ['sssp','pagerank','bfs', 'wcc','spmv']
        #inputs = ['amazon-2003', 'wikipedia','liveJournal', 'Kron22']
        inputs = ['Kron26']
        if len(binaries)==4:
            comp = ('Dlx-'+str(cfgs[0]**2),'Dlx-'+str(cfgs[1]**2),'Dlx-'+str(cfgs[2]**2),'Dlx-'+str(cfgs[3]**2) )
            colors=['lightcoral','darkorange','lightblue','navy']
            cols=2
        if len(binaries)==6:
            comp = ('Dalorex-64','Dalorex-256','Dalorex-1024','Poly-64','Poly-256','Poly-1024')
            colors=['lightcoral','darkorange','r','lightblue','deepskyblue','navy']
            cols=3
        elif len(binaries)==8:
            # comp = ('Dalorex-16','Dalorex-64','Dalorex-256','Dalorex-1024','Poly-16','Poly-64','Poly-256','Poly-1024')
            #comp = ('Dalorex-64','Dalorex-256','Dalorex-1024','Dalorex-4096','Poly-64','Poly-256','Poly-1024','Poly-4096')
            comp = ('Dalorex-16x16','Dalorex-32x32','Dalorex-64x64','Dalorex-128x128','Tascade-16x16','Tascade-32x32','Tascade-64x64','Tascade-128x128')
            colors=['lightcoral','darkorange','r','maroon','lightblue','slateblue','deepskyblue','navy']
            cols=4
        elif len(binaries)==10:
            comp = ('Dlx-16','Dlx-64','Dlx-256','Dlx-1024','Dlx-4096','Poly-16','Poly-64','Poly-256','Poly-1024','Poly-4096')
            colors=['yellow','lightcoral','darkorange','red','maroon','lightblue','slateblue','deepskyblue','navy','k']
            cols=5

        left_corner = -1.1 * (len(apps)-1)
        legend_width = 1.1 * len(apps)
        if metrics[0] =="time":
            label='Performance Improvement'
        elif metrics[0] =="edges_cycle":
            label='Throughput Improvement'
        elif metrics[0] =="t3_hops":
            label='Avg. Number of Router hops (T3)'
        #https://matplotlib.org/stable/gallery/color/named_colors.html
        bars = len(inputs)+len(binaries)-2

    data = collect_data(binaries,metrics,apps,inputs,plot_type)
    geomean_per_app = []

    width = max(2*len(apps), 2*len(inputs))
    plt.figure(figsize=(width,3.5)) #size of the global figure
    plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0.02, hspace=0.0000001)
    #plt.subplots_adjust(hspace = 0.001)
    
    for j in range(len(apps)):
        counter = 0
        accum_energy = []
        ax = plt.subplot(1, len(apps), j+1,frameon=False)
        plt.rcParams["font.family"] = "Times New Roman"
 
        if plot_type==0: #network comparison
            plt.ylim([0, 3])
            label='Performance Improvement'
            #plt.ylim([0, 100])
            #label='Avg. latency Proxy Task (cy)'
            #label='PU Utilization'
        elif plot_type>=10: #queue comparison
            if metrics[0]=="Core_active":
                plt.ylim([0, 100])
                label='PU Utilization'
            elif metrics[0]=="time":
                plt.ylim([0, y_lim])
                label='Performance Improvement'
            else:
                plt.ylim([100000000, 10000000000])
                # ax.set_yscale('log')
                label='Energy'

        elif plot_type==1: #energy_breakdown
            plt.ylim([0, 100])
            label='Energy Breakdown (\% of total)'
            colors=['yellow','r','b']
            for k in range(0, len(inputs)):
                total_energy = 0
                for i in range(0,plot_len):
                    total_energy += data[i][j][k]
                accum_energy.append(total_energy)

        elif plot_type==2:
            #ax.set_yscale('log')
            #plt.ylim([0, 1000])
            plt.ylim([0, 5])
            #j is app, k is dataset, i is binary
            for k in range(0, len(inputs)):
                for i in range(0,plot_len*4):
                    print(data[i][j][k])
                cost_2d_sram_config = data[1][j][k]
                cost_25d_dram_config = data[10][j][k]
                cost_3d_dram_config = data[11][j][k]
                if data[4][j][k] < data[0][j][k]:
                     data[4][j][k] = data[0][j][k]
                data[0][j][k] = data[0][j][k]*1.0/cost_2d_sram_config
                data[1][j][k] = data[4][j][k]*1.0/cost_2d_sram_config
                data[2][j][k] = data[8][j][k]*1.0/cost_25d_dram_config
                data[3][j][k] = data[12][j][k]*1.0/cost_3d_dram_config
                #Check that HBM vertical and horizontal are the same
                assert(data[12][j][k] == data[8][j][k])
        elif plot_type==3:
            plt.ylim([0, 10])
            for k in range(0, len(inputs)):
                for i in range(0,plot_len*5):
                    print(data[i][j][k])
                cost_2d_sram_config = data[2][j][k]
                cost_25d_dram_config = data[13][j][k]
                cost_3d_dram_config = data[14][j][k]
                # if data[4][j][k] > data[0][j][k]:
                #      data[4][j][k] = data[0][j][k]
                data[0][j][k] = 1.0*pow(10,9)/data[0][j][k]/cost_2d_sram_config
                data[1][j][k] = 1.0*pow(10,9)/data[5][j][k]/cost_2d_sram_config
                data[2][j][k] = 1.0*pow(10,9)/data[10][j][k]/cost_25d_dram_config
                data[3][j][k] = 1.0*pow(10,9)/data[16][j][k]/cost_3d_dram_config
                #Check that HBM vertical and horizontal are the same
                assert(data[14][j][k] == data[19][j][k])

        elif plot_type==4: #edges/s, gops
            ax.set_yscale('log')
            if metrics[0] == 'TEPS':
                plt.ylim([1000000000, 1000000000000000])
            elif metrics[0] == 'gops':
                plt.ylim([100000000, 100000000000])

            if metrics[0]=="TEPS":
                label='' #'Scaling RMAT-26 (legend units)'
                colors=['yellow','r','b','m','y','k','w']
            elif metrics[0]=="gops":
                label='' #Scaling RMAT-26 (legend units)'
                colors=['red','b','r','m','y','k','w']
                for k in range(0, 7):
                    # for i in range(0,len(metrics)*3):
                    #     print(data[i][j][k])
                    power = data[1][j][k] / 1000
                    cost = data[2][j][k]
                    gops = data[0][j][k] * 1000 * 1000 * 1000
                    data[0][j][k] = gops / cost
                    data[1][j][k] = gops / power
                    data[2][j][k] = 1

        elif plot_type==5: #poly comparison
            if metrics[0]=="edges":
                plt.ylim([0, 2])
            elif metrics[0]=="t3_hops":
                plt.ylim([0, 30])
                print("CAME TO PLOT5")
                for k in range(0, len(inputs)):
                    for i in range(0,plot_len*2):
                        print(data[i][j][k])
                    data[1][j][k] = data[2][j][k]
                    data[2][j][k] = data[4][j][k]
                    data[3][j][k] = data[6][j][k]
                    data[4][j][k] = data[9][j][k]
                    data[5][j][k] = data[11][j][k]
                    data[6][j][k] = data[13][j][k]
                    data[7][j][k] = data[15][j][k]
                    # data[8][j][k] = data[17][j][k]
                    # data[9][j][k] = data[19][j][k]
            else:
                ax.set_yscale('log')
                plt.ylim([0.2, 1000])
                

        # Exponent in bars footer
        objs=[]
        if plot_type==4:
            for inpt in inputs:
                exp = int(inpt)
                exp = np.log2(exp)*2
                objs.append("$2^{%d}$" % exp)
        else:
            for inpt in inputs: objs.append(leg_inputs[inpt])

        y_pos = np.arange(len(objs))
        if bars==1:
            bars+=1
        bar_width = 0.9/(bars-1)

        print("\ngeomean improvement app %s" % apps[j])
        
        data_per_app = []
        normalized = data[0][j]

        for i in range(0,plot_len):
            #i = plot_len - 1 - count
            print("Binary %d" % i)
            print(normalized)
            if metrics[0]=="t3_hops" or metrics[0]=="Core_active":
                print(data[i][j])
            elif metrics[0]=="router_energy":
                print(data[i][j])
            elif plot_type==1: #energy
                data[i][j] = [ (x*1.0/y)*100.0 for x,y in zip(data[i][j], accum_energy)]
            elif (plot_type>5): #time
                data[i][j] = [ (y*1.0/x) for x,y in zip(data[i][j], normalized)]
                print(data[i][j])
            elif (plot_type<=3): #perf/$ or energy_efficiency/$
                data[i][j] = [ (x*1.0/y) for x,y in zip(data[i][j], normalized)]
                print(data[i][j])
            elif plot_type==5: #t3 hops
                if metrics[0]=="time":
                    data[i][j] = [ (y*1.0/x) for x,y in zip(data[i][j], normalized)]
                else: #elif metrics[0] =="edges_cycle":
                    data[i][j] = [ (x*1.0/y) for x,y in zip(data[i][j], normalized)]
                
                print(data[i][j])
            geomean = geo_mean(data[i][j])

            if (plot_type==4):
                if metrics[0]=="gops":
                     data[i][j] = [ 1.0*x for x in data[i][j]]
                else: #metric is TEPS
                    data[i][j] = [ x*pow(10,9) for x in data[i][j]]
            data_per_app.append(geomean)
            print("over %d: %0.10f" % (i,geomean) )
           
        geomean_per_app.append(data_per_app)

        rects_list = []
        even_points = []
        odd_points = []

        for i in range(0, plot_len):
            data_for_bar = data[i][j]
            barr = plt.bar(y_pos + i * bar_width, data_for_bar, bar_width, color=colors[i], alpha=0.5, linewidth=0.1, zorder=i + 1)
            rects_list.append(barr)

            if i % 2 == 0:  # even
                even_points.append((y_pos + i * bar_width, data_for_bar))
            else:  # odd
                odd_points.append((y_pos + i * bar_width, data_for_bar))

        # Connect lines between all even indices
        even_x, even_y = zip(*even_points)
        plt.plot(even_x, even_y, linestyle='-', marker='o', color='blue',markersize=4)

        # Connect lines between all odd indices
        odd_x, odd_y = zip(*odd_points)
        plt.plot(odd_x, odd_y, linestyle='-', marker='o', color='red',markersize=4)
        print("COUNTER %d" % counter)
        counter = counter + 1

        plt.grid(True, which='major', axis='y', color='black', linestyle='--', linewidth=0.15, zorder=0)
        plt.grid(True, which='minor', axis='y', color='gray', linestyle='--', linewidth=0.03, zorder=1)
        ax.set_axisbelow(True)

        title = apps[j].upper()
        if title == "PAGERANK": title = "PageRank"
        plt.title(title, fontsize=font)
        if apps[j] == "sssp":
            plt.ylabel(label, fontsize=font)
        plt.xticks(y_pos + 0.3, objs, fontsize=font - 1, rotation=0)
        if apps[j] != "sssp": plt.yticks(fontsize=0)
        else: plt.yticks(fontsize=font - 4)
        ax.yaxis.get_offset_text().set_size(font - 2)
        ax.yaxis.set_ticks_position('left')
        ax.tick_params(axis='y', which='major', pad=0)



    geomean_per_type = list(map(list, zip(*geomean_per_app)))
    print(geomean_per_type)

    for i in range(0,len(comp)):
        print("total geomean of %s %0.2f" % (comp[i], geo_mean(geomean_per_type[i]) ) )
    for i in range(2,len(comp)):
        print("total geomean of %s over %s %0.2f" % (comp[i], comp[i-1], geo_mean(geomean_per_type[i])/geo_mean(geomean_per_type[i-1]) ) )
        print("total geomean of %s over %s %0.2f" % (comp[i], comp[i-2], geo_mean(geomean_per_type[i])/geo_mean(geomean_per_type[i-2]) ) )

       
    plt.rcParams['pdf.fonttype'] = 42

    # legend box
    vertical_separation = -0.23
    plt.legend(rects_list, comp, handletextpad=0.15, fontsize=font, bbox_to_anchor=(left_corner, vertical_separation, legend_width, .08), loc=1, ncol=cols, mode="expand", borderaxespad=0.)
    #plt.legend()
    plt.savefig('plots/characterization%d_%d.pdf' %  (plot_type, plot_metric), bbox_inches='tight')

if __name__ == "__main__":
   main(sys.argv[1:])
